Outlier-Robust Convex Segmentation

We derive a convex optimization problem for the task of segmenting sequential data, which explicitly treats presence of outliers. We describe two algorithms for solving this problem, one exact and one a top-down novel approach, and we derive a consistency results for the case of two segments and no outliers. Robustness to outliers is evaluated on two real-world tasks related to speech segmentation. Our algorithms outperform baseline segmentation algorithms.

==> figures/orig_in_color/graypdf.sh <==
# convert pdf to grayscale, preserving metadata

# "AFAIK graphicx has no feature for manipulating colorspaces. " http://groups.google.com/group/latexusersgroup/browse_thread/thread/5ebbc3ff9978af05
# "> Is there an easy (or just standard) way with pdflatex to do a > conversion from color to grayscale when a PDF file is generated?  No." ... "If you want to convert a multipage document then you better have pdftops from the xpdf suite installed because Ghostscript's pdf to ps doesn't produce nice Postscript." http://osdir.com/ml/tex.pdftex/2008-05/msg00006.html
# "Converting a color EPS to grayscale" - http://en.wikibooks.org/wiki/LaTeX/Importing_Graphics
# "\usepackage[monochrome]{color}  .. I don't know of a neat automatic conversion to monochrome (there might be such a thing) although there was something in Tugboat a while back about mapping colors on the fly.  I would probably make monochrome versions of the pictures, and name them consistently. Then conditionally load each one" http://newsgroups.derkeiler.com/Archive/Comp/comp.text.tex/2005-08/msg01864.html
# "Here comes optional.sty. By adding \usepackage{optional} ... \opt{color}{\includegraphics[width=0.4\textwidth]{intro/benzoCompounds_color}}     \opt{grayscale}{\includegraphics[width=0.4\textwidth]{intro/benzoCompounds}} "  - http://chem-bla-ics.blogspot.com/2008/01/my-phd-thesis-in-color-and-grayscale.html

# with gs:
# http://handyfloss.net/2008.09/making-a-pdf-grayscale-with-ghostscript/
# note - this strips metadata! so:
# http://etutorials.org/Linux+systems/pdf+hacks/Chapter+5.+Manipulating+PDF+Files/Hack+64+Get+and+Set+PDF+Metadata/

COLORFILENAME=$1
OVERWRITE=$2

FNAME=${COLORFILENAME%.pdf}

# NOTE: pdftk does not work with logical page numbers / pagination;
# gs kills it as well;
# so check for existence of 'pdfmarks' file in calling dir;
# if there, use it to correct gs logical pagination
# for example, see
# http://askubuntu.com/questions/32048/renumber-pages-of-a-pdf/65894#65894

PDFMARKS=
if [ -e pdfmarks ] ; then
  PDFMARKS="pdfmarks"
  echo "$PDFMARKS exists, using..."
  # convert to gray pdf - this strips metadata!
  gs -sOutputFile=$FNAME-gs-gray.pdf -sDEVICE=pdfwrite \
  -sColorConversionStrategy=Gray -dProcessColorModel=/DeviceGray \
  -dCompatibilityLevel=1.4 -dNOPAUSE -dBATCH "$COLORFILENAME" "$PDFMARKS"
else  # not really needed ?!
  gs -sOutputFile=$FNAME-gs-gray.pdf -sDEVICE=pdfwrite \
  -sColorConversionStrategy=Gray -dProcessColorModel=/DeviceGray \
  -dCompatibilityLevel=1.4 -dNOPAUSE -dBATCH "$COLORFILENAME"
fi



# dump metadata from original color pdf
## pdftk $COLORFILENAME dump_data output $FNAME.data.txt
# also: pdfinfo -meta $COLORFILENAME
# grep to avoid BookmarkTitle/Level/PageNumber:
pdftk $COLORFILENAME dump_data output | grep 'Info\|Pdf' > $FNAME.data.txt

# "pdftk can take a plain-text file of these same key/value pairs and update a PDF's Info dictionary to match. Currently, it does not update the PDF's XMP stream."
pdftk $FNAME-gs-gray.pdf update_info $FNAME.data.txt output $FNAME-gray.pdf
# (http://wiki.creativecommons.org/XMP_Implementations : Exempi ...  allows reading/writing XMP metadata for various file formats, including PDF ... )

# clean up
rm $FNAME-gs-gray.pdf
rm $FNAME.data.txt


if [ "$OVERWRITE" == "y" ] ; then
	echo "Overwriting $COLORFILENAME..."
	mv $FNAME-gray.pdf $COLORFILENAME
fi

# BUT NOTE:
# Mixing TEX & PostScript : The GEX Model - http://www.tug.org/TUGboat/Articles/tb21-3/tb68kost.pdf
# VTEX is a (commercial) extended version of TEX, sold by MicroPress, Inc. Free versions of VTEX have recently been made available, that work under OS/2 and Linux. This paper describes GEX, a fast fully-integrated PostScript interpreter which functions as part of the VTEX code-generator. Unless specified otherwise, this article describes the functionality in the free- ware version of the VTEX compiler, as available on CTAN sites in systems/vtex.
# GEX is a graphics counterpart to TEX. .. Since GEX may exercise subtle influence on TEX (load fonts, or change TEX registers), GEX is op- tional in VTEX implementations: the default oper- ation of the program is with GEX off; it is enabled by a command-line switch.
# \includegraphics[width=1.3in, colorspace=grayscale 256]{macaw.jpg}
# http://mail.tug.org/texlive/Contents/live/texmf-dist/doc/generic/FAQ-en/html/FAQ-TeXsystems.html
# A free version of the commercial VTeX extended TeX system is available for use under Linux, which among other things specialises in direct production of PDF from (La)TeX input. Sadly, it’s no longer supported, and the ready-built images are made for use with a rather ancient Linux kernel.

# NOTE: another way to capture metadata; if converting via ghostscript:
# http://compgroups.net/comp.text.pdf/How-to-specify-metadata-using-Ghostscript

# first:
# grep -a 'Keywo' orig.pdf
# /Author(xxx)/Title(ttt)/Subject()/Creator(LaTeX)/Producer(pdfTeX-1.40.12)/Keywords(kkkk)

# then - copy this data in a file prologue.ini:
#/pdfmark where {pop} {userdict /pdfmark /cleartomark load put} ifelse
#[/Author(xxx)
#/Title(ttt)
#/Subject()
#/Creator(LaTeX with hyperref package + gs w/ prologue)
#/Producer(pdfTeX-1.40.12)
#/Keywords(kkkk)
#/DOCINFO pdfmark
#

# finally, call gs on the orig file,
# asking to process pdfmarks in prologue.ini:
# gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 \
# -dPDFSETTINGS=/screen -dNOPAUSE -dQUIET -dBATCH -dDOPDFMARKS \
# -sOutputFile=out.pdf in.pdf prologue.ini

# then the metadata will be in output too (which is stripped otherwise;
# note bookmarks are preserved, however).


